The environmental impact, carbon emissions and sustainability of computing in the ATLAS experiment

ATLAS, a general-purpose experiment at the Large Hadron Collider (LHC), makes use of a large internationally-distributed computing infrastructure, including over $10^6$ TB of managed data on disk and tape and almost one million simultaneously running CPU cores. Upgrades for the High-Luminosity LHC (HL-LHC) will increase the required computing resources by a factor of 3-4 by the beginning of the 2030s, and by an order of magnitude before the conclusion of data taking at the beginning of the 2040s. These resources are spread over around 100 computing sites worldwide. Efforts are underway within the experiment to evaluate and mitigate various aspects of the environmental impact of the sites, with the additional long-term goal of making recommendations to the sites that will significantly reduce the total expected environmental impact in the HL-LHC era. These efforts take several forms: building awareness in the experiment community, adjusting aspects of the computing policy, and modifications of data center configurations, either in ways that take advantage of particular features of ATLAS workloads or in generic ways that reduce the environmental impact of the computing resources. This paper describes the ongoing investigations and approaches that have already provided useful and actionable outcomes.

==> atlasdatapolicy.py <==
%
%
%
%
%
%
%
%
%
%
%
\ProvidesPackage{latex/atlasdatapolicy}[2025/01/24 v15.9.0 ATLAS data policy]
\NeedsTeXFormat{LaTeX2e}

%
%
\RequirePackage{ifthen}
%
\RequirePackage{kvoptions}
\SetupKeyvalOptions{
family=APOLICY,
prefix=APOLICY@
}
\DeclareBoolOption[true]{hepdatatext}
\DeclareBoolOption[true]{hepdataexist}
\DeclareBoolOption[true]{athenatext}
\ProcessKeyvalOptions*

%
\ExplSyntaxOn
%
%
\keys_define:nn { atlasdatapolicy } {
hepdatatext .bool_set:N = \l__atlasdatapolicy_hepdatatext_bool,
hepdataexist .bool_set:N = \l__atlasdatapolicy_hepdataexist_bool,
athenatext .bool_set:N = \l__atlasdatapolicy_athenatext_bool,
}
\NewDocumentCommand \atlasdatapolicy { m }
{ \keys_set:nn { atlasdatapolicy } {#1} }

%
\AtBeginDocument {
\ifthenelse{\boolean{APOLICY@hepdatatext}}
{ \bool_set_true:N \l__atlasdatapolicy_hepdatatext_bool }
{ \bool_set_false:N \l__atlasdatapolicy_hepdatatext_bool }
\ifthenelse{\boolean{APOLICY@hepdataexist}}
{ \bool_set_true:N \l__atlasdatapolicy_hepdataexist_bool }
{ \bool_set_false:N \l__atlasdatapolicy_hepdataexist_bool }
\ifthenelse{\boolean{APOLICY@athenatext}}
{ \bool_set_true:N \l__atlasdatapolicy_athenatext_bool }
{ \bool_set_false:N \l__atlasdatapolicy_athenatext_bool }
}

%
%
\NewDocumentCommand{\printatlasdatapolicy} {} {%
%
\tl_new:N \l__atlasdatapolicy_hepdata_tl
\bool_if:NTF \l__atlasdatapolicy_hepdatatext_bool
{ \PackageInfo{atlasdatapolicy}{Defining~text~for~HEPData}
\tl_set:Nn \l__atlasdatapolicy_hepdata_tl {The~public~release~of~data~supporting~the~findings~of~this~article~will~follow~the~CERN~Open~Data~Policy\nobreakspace\cite{CERN-OPEN-2020-013}.}
\bool_if:NTF \l__atlasdatapolicy_hepdataexist_bool
{ \tl_if_empty:NTF \AtlasHEPDataRecord
{ \PackageInfo{atlasdatapolicy}{HEPData~text~does~not~have~a~URL}
\tl_put_right:Nn \l__atlasdatapolicy_hepdata_tl {~The~values~of~relevant~plots~and~tables~associated~with~this~article~are~stored~in~HEPData.}
}
{
\PackageInfo{atlasdatapolicy}{HEPData~text~has~a~URL}
\tl_put_right:Nn \l__atlasdatapolicy_hepdata_tl {~The~values~of~relevant~plots~and~tables~associated~with~this~article~are~stored~in~HEPData~\url{\AtlasHEPDataRecord}.}
}
}
{
\PackageInfo{atlasdatapolicy}{Email~address~about~plots~and~tables}
\tl_put_right:Nn \l__atlasdatapolicy_hepdata_tl {~Inquiries~about~plots~and~tables~associated~with~this~article~can~be~addressed~to~\href{mailto:atlas.publications@cern.ch}{atlas.publications@cern.ch}.}
}
\tl_put_right:Nn \l__atlasdatapolicy_hepdata_tl {\par}
\l__atlasdatapolicy_hepdata_tl
}
{ \PackageInfo{atlasdatapolicy}{Empty~text~for~HEPData}
}

%
\tl_new:N \l__atlasdatapolicy_athena_tl
\bool_if:NTF \l__atlasdatapolicy_athenatext_bool
{ \PackageInfo{atlasdatapolicy}{Defining~Athena~only~text}
\tl_set:Nn \l__atlasdatapolicy_athena_tl {The~ATLAS~Collaboration's~Athena~software,~
including~the~configuration~of~the~event~generators,~
is~open~source~(\url{https://gitlab.cern.ch/atlas/athena}).
\par}
\PackageInfo{atlasdatapolicy}{Printing~Athena~only~text}
\l__atlasdatapolicy_athena_tl
}
{
\PackageInfo{atlasdatapolicy}{Empty~text~for~Athena~only}
}
}
\ExplSyntaxOff

%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%
%

%
%
%
%
%
%
%
%
%

\endinput

